Towards a study of the effects of dynamical factorization breaking at LHCb

The factorization of short-distance partonic cross-sections from universal long-distance kinematic distributions is fundamental to phenomenology at hadron colliders. It has been predicted however that observables sensitive to momenta transverse to the direction of an energetic parton cannot be factorized in the usual way, even at high energies. It should be possible to study this factorization breaking using Z+jet production in high-energy proton-proton collisions by studying azimuthal correlations between a Z boson and associated charged hadrons. A plan to perform this measurement with data collected by LHCb will be discussed, along with related work.

==> make.sh <==
#!/bin/sh

PATH=/opt/texlive/2021/bin/x86_64-linux:$PATH

pdflatex main.tex

if stat main.pdf; then
    ~/backup/bin/pdf! main.pdf 1
else
    echo "Error: hit any key to exit."
    read NULL
fi

